QCD-like theories at next-to-next-to-leading order with $N_F=2$ non-degenerate fermions

QCD-like theories with $N_F=2$ fermion flavours in real and pseudoreal representations are studied within Chiral Perturbation Theory. For the pseudoreal symmetry-breaking pattern $SU(4)/Sp(4)$, the reduced NLO Lagrangian is derived. The NLO and NNLO corrections to the pion masses, decay constants, and vacuum condensates are calculated for non-degenerate fermion masses, extending previous results obtained for degenerate masses and for the non-degenerate case at NLO. Using the available spectroscopic and scattering lattice data for the $Sp(N_c=4)$ gauge theory with two fermion flavours, fits of the NLO low-energy constants are performed at NNLO precision. It is found that higher-order corrections are important for reproducing lattice observables and have a significant impact on the phenomenology of strongly interacting pionic dark matter, particularly in the regime of big $M_\pi/F_\pi$.

==> anc/QCD-like_theories_at_NNLO_with_NF=2_non-degenerate_fermions.txt <==
This file contains the FORM versions of the masses, decay constants and condensates at NLO and NNLO for the QCD-like theories presented in the paper "QCD-like theories at next-to-next-to-leading order with $N_F=2$ non-degenerate fermions" by J.Bijnens and D.Krichevskiy.

*****Notation******

Here we present the translation of paper notation to code names where the correspondence is not direct.

********************
This file *** Paper
********************
mp2 *** M^2 (for the Sp(4) case) or M_1^2 (for the SO(4) case)
muu *** M_{6}^2 
mdd *** M_{8}^2 
RatioR *** R_q
ABar *** \bar{A}
Hbb *** H^F 
H1bb *** H_{1}^F
H21bb *** H_{21}^F
Hdd *** H^{F\prime}
H1dd *** H^{F\prime}_{1}
H21dd *** H^{F\prime}_{21}
RbarP *** (1 + R_q)^(-1)
RbarM *** (-1 + R_q)^(-1)


***** SU(4)/Sp(4) theory ****** 
***** Mass ****** 

M1SquaredNLO =
	+ F^-2*mp2^2 * ( 64*l4r - 32*l3r )

	+ ABar(mp2)*F^-2*mp2 * (  - 3/4 );

M1SquaredNNLO =
	+ F^-4*mp2^3 * (  - 2048*l3r*l4r + 1024*l3r^2 + rM0r )

	+ F^-4*mp2^3*pi16 * ( 48*l4r - 24*l3r + 4*l1r + 12*l2r )

	+ F^-4*mp2^3*pi16^2 * ( 5/6 )

	+ RatioR^2*F^-4*mp2^3 * ( rM1r )

	+ RatioR^2*F^-4*mp2^3*pi16 * ( 16*l5r )

	+ ABar(mp2)*F^-4*mp2^2 * ( 16*l4r - 8*l3r + 88*l1r + 40*l2r )

	+ ABar(mp2)*F^-4*mp2^2*pi16 * ( 3/2 )

	+ ABar(mp2)*RatioR^2*F^-4*mp2^2 * (  - 16*l5r )

	+ ABar(mp2)^2*F^-4*mp2 * ( 69/32 );

M3SquaredNLO = 
	+ F^-2*mp2^2 * ( 64*l4r - 32*l3r )
	
	+ RatioR^2*F^-2*mp2^2 * ( 64*l5r )

	+ ABar(mp2)*F^-2*mp2 * (  - 3/4 );

M3SquaredNNLO =
       + F^-4*mp2^3 * (  - 2048*l3r*l4r + 1024*l3r^2 + rM0r )

       + F^-4*mp2^3*pi16 * ( 48*l4r - 24*l3r + 4*l1r + 12*l2r )

       + F^-4*mp2^3*pi16^2 * ( 5/6 )

       + RatioR^2*F^-4*mp2^3 * (  - 2048*l3r*l5r + rM2r )

       + RatioR^2*F^-4*mp2^3*pi16 * (  - 16*l5r )

       + ABar(mp2)*F^-4*mp2^2 * ( 16*l4r - 8*l3r + 88*l1r + 40*l2r )

       + ABar(mp2)*F^-4*mp2^2*pi16 * ( 3/2 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2 * ( 80*l5r )

       + ABar(mp2)^2*F^-4*mp2 * ( 69/32 );

***** Decay constants ****** 

F1NLO =
       + F^-1*mp2 * ( 16*l3r )

       + ABar(mp2)*F^-1 * ( 1 );

F1NNLO =
       + F^-3*mp2^2 * (  - 128*l3r^2 + rF0r )

       + F^-3*mp2^2*pi16 * (  - 64*l4r + 32*l3r - 2*l1r - 6*l2r )

       + F^-3*mp2^2*pi16^2 * (  - 5/96 )

       + RatioR^2*F^-3*mp2^2 * ( rF1r )

       + RatioR^2*F^-3*mp2^2*pi16 * (  - 16*l5r )

       + ABar(mp2)*F^-3*mp2 * ( 64*l4r - 28*l3r - 44*l1r - 20*l2r )

       + ABar(mp2)*F^-3*mp2*pi16 * (  - 43/96 )

       + ABar(mp2)*RatioR^2*F^-3*mp2 * ( 16*l5r )

       + ABar(mp2)^2*F^-3 * (  - 11/8 );


F3NLO =
       + F^-1*mp2 * ( 16*l3r )

       + ABar(mp2)*F^-1 * ( 1 );


F3NNLO =
       + F^-3*mp2^2 * (  - 128*l3r^2 + rF0r )

       + F^-3*mp2^2*pi16 * (  - 64*l4r + 32*l3r - 2*l1r - 6*l2r )

       + F^-3*mp2^2*pi16^2 * (  - 5/96 )

       + RatioR^2*F^-3*mp2^2 * ( rF2r )

       + ABar(mp2)*F^-3*mp2 * ( 64*l4r - 28*l3r - 44*l1r - 20*l2r )

       + ABar(mp2)*F^-3*mp2*pi16 * (  - 43/96 )

       + ABar(mp2)^2*F^-3 * (  - 11/8 );


***** Condensates ****** 

uuCondensateNLO =
       + B0*mp2 * (  - 8*h2r + 32*h3r - 128*l4r )

       + RatioR*B0*mp2 * (  - 8*h2r - 32*h3r )

       + ABar(mp2)*B0 * (  - 5/2 );

uuCondensateNNLO =
       + F^-2*B0*mp2^2 * (  - 2*rV0r )

       + F^-2*B0*mp2^2*pi16 * ( 160*l4r - 80*l3r )

       + RatioR*F^-2*B0*mp2^2 * (  - rV1r )

       + RatioR^2*F^-2*B0*mp2^2 * (  - 1/2*rV1r )

       + RatioR^2*F^-2*B0*mp2^2*pi16 * ( 32*l5r )

       + ABar(mp2)*F^-2*B0*mp2 * (  - 480*l4r + 240*l3r )

       + ABar(mp2)*F^-2*B0*mp2*pi16 * (  - 15/8 )

       + ABar(mp2)*RatioR*F^-2*B0*mp2 * (  - 64*l5r )

       + ABar(mp2)*RatioR^2*F^-2*B0*mp2 * (  - 32*l5r )

       + ABar(mp2)^2*F^-2*B0 * ( 45/16 );

ddCondensateNLO =
       + B0*mp2 * (  - 8*h2r + 32*h3r - 128*l4r )

       + RatioR*B0*mp2 * ( 8*h2r + 32*h3r )

       + ABar(mp2)*B0 * (  - 5/2 );

ddCondensateNNLO =
       + F^-2*B0*mp2^2 * (  - 2*rV0r )

       + F^-2*B0*mp2^2*pi16 * ( 160*l4r - 80*l3r )

       + RatioR*F^-2*B0*mp2^2 * ( rV1r )

       + RatioR^2*F^-2*B0*mp2^2 * (  - 1/2*rV1r )

       + RatioR^2*F^-2*B0*mp2^2*pi16 * ( 32*l5r )

       + ABar(mp2)*F^-2*B0*mp2 * (  - 480*l4r + 240*l3r )

       + ABar(mp2)*F^-2*B0*mp2*pi16 * (  - 15/8 )

       + ABar(mp2)*RatioR*F^-2*B0*mp2 * ( 64*l5r )

       + ABar(mp2)*RatioR^2*F^-2*B0*mp2 * (  - 32*l5r )

       + ABar(mp2)^2*F^-2*B0 * ( 45/16 );


***** SU(4)/SO(4) theory ****** 

M1SquaredNLO =
       + F^-2*mp2^2 * ( 16*Lr8 + 64*Lr6 - 8*Lr5 - 32*Lr4 )

       + ABar(mp2)*F^-2*mp2 * ( 1/4 );

M1SquaredNNLO =
       + F^-4*mp2^2 * ( 1/4*Hbb(muu,muu,mp2,mp2) + 1/4*Hbb(muu,mdd,mp2,mp2) + 
         1/6*Hbb(muu,mp2,mp2,mp2) + 1/4*Hbb(mdd,mdd,mp2,mp2) + 1/6*Hbb(mdd,mp2
         ,mp2,mp2) + 1/3*H1bb(muu,mp2,mp2,mp2) + 1/3*H1bb(mdd,mp2,mp2,mp2) - 1/
         3*H1bb(mp2,muu,mp2,mp2) - 1/3*H1bb(mp2,mdd,mp2,mp2) + 3/4*H21bb(muu,
         muu,mp2,mp2) + 3/4*H21bb(mdd,mdd,mp2,mp2) + 3/4*H21bb(mp2,muu,mdd,mp2
         ) + 3/4*H21bb(mp2,muu,mp2,mp2) + 3/4*H21bb(mp2,mdd,mp2,mp2) )

       + F^-4*mp2^3 * (  - 128*Lr5*Lr8 - 512*Lr5*Lr6 + 64*Lr5^2 - 512*Lr4*Lr8
          - 2048*Lr4*Lr6 + 512*Lr4*Lr5 + 1024*Lr4^2 + rM0r )

       + F^-4*mp2^3*pi16 * (  - 23/768 - 4*Lr8 - 16*Lr6 + 2*Lr5 + 8*Lr4 + 5*
         Lr3 + 20*Lr2 + 4*Lr1 + 9*Lr0 )

       + F^-4*mp2^3*pi16^2 * (  - 1745/1152 )

       + RatioR*F^-4*mp2^2 * ( 1/4*Hbb(muu,muu,mp2,mp2) - 1/4*Hbb(mdd,mdd,mp2,
         mp2) )

       + RatioR^2*F^-4*mp2^3 * ( rM1r )

       + RatioR^2*F^-4*mp2^3*pi16 * (  - 1/192 + 4*Lr8 + 16*Lr7 + 2*Lr3 + 8*
         Lr2 + 4*Lr0 )

       + RatioR^2*F^-4*mp2^3*pi16^2 * (  - 7/16 )

       + ABar(muu)*F^-4*mp2^2 * ( 16*Lr8 + 32*Lr6 - 8*Lr5 - 32*Lr4 + 10*Lr3 + 
         8*Lr2 + 32*Lr1 + 4*Lr0 )

       + ABar(muu)*F^-4*mp2^2*pi16 * ( 5/8 )

       + ABar(muu)*RatioR*F^-4*mp2^2 * ( 16*Lr8 + 32*Lr6 - 8*Lr5 - 32*Lr4 + 10
         *Lr3 + 8*Lr2 + 32*Lr1 + 4*Lr0 )

       + ABar(muu)^2*F^-4*mp2 * (  - 1/4 - 1/2*RbarP )

       + ABar(muu)*ABar(mdd)*F^-4*mp2 * (  - 1/4 )

       + ABar(muu)*ABar(mp2)*F^-4*mp2 * (  - 5/8 )

       + ABar(muu)*ABar(mp2)*RatioR*F^-4*mp2 * (  - 1/8 )

       + ABar(mdd)*F^-4*mp2^2 * ( 16*Lr8 + 32*Lr6 - 8*Lr5 - 32*Lr4 + 10*Lr3 + 
         8*Lr2 + 32*Lr1 + 4*Lr0 )

       + ABar(mdd)*F^-4*mp2^2*pi16 * ( 5/8 )

       + ABar(mdd)*RatioR*F^-4*mp2^2 * (  - 16*Lr8 - 32*Lr6 + 8*Lr5 + 32*Lr4
          - 10*Lr3 - 8*Lr2 - 32*Lr1 - 4*Lr0 )

       + ABar(mdd)^2*F^-4*mp2 * (  - 1/4 + 1/2*RbarM )

       + ABar(mdd)*ABar(mp2)*F^-4*mp2 * (  - 5/8 )

       + ABar(mdd)*ABar(mp2)*RatioR*F^-4*mp2 * ( 1/8 )

       + ABar(mp2)*F^-4*mp2^2 * ( 52*Lr8 + 144*Lr6 - 26*Lr5 - 104*Lr4 + 26*Lr3
          + 40*Lr2 + 88*Lr1 + 14*Lr0 )

       + ABar(mp2)*F^-4*mp2^2*pi16 * ( 33/16 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2 * (  - 4*Lr8 - 16*Lr7 )

       + ABar(mp2)^2*F^-4*mp2 * (  - 19/32 );


   M3SquaredNLO =
       + F^-2*mp2^2 * ( 16*Lr8 + 64*Lr6 - 8*Lr5 - 32*Lr4 )

       + RatioR^2*F^-2*mp2^2 * ( 16*Lr8 + 64*Lr7 )

       + ABar(muu)*F^-2*mp2 * ( 1/2 )

       + ABar(muu)*RatioR*F^-2*mp2 * ( 1/2 )

       + ABar(mdd)*F^-2*mp2 * ( 1/2 )

       + ABar(mdd)*RatioR*F^-2*mp2 * (  - 1/2 )

       + ABar(mp2)*F^-2*mp2 * (  - 3/4 );


    M3SquaredNNLO  =
       + F^-4*mp2^2 * ( 1/4*Hbb(muu,muu,mp2,mp2) + 1/3*Hbb(muu,mp2,mp2,mp2) + 
         1/4*Hbb(mdd,mdd,mp2,mp2) + 1/3*Hbb(mdd,mp2,mp2,mp2) - 4/3*H1bb(muu,
         mp2,mp2,mp2) - 4/3*H1bb(mdd,mp2,mp2,mp2) + 4/3*H1bb(mp2,muu,mp2,mp2)
          + 4/3*H1bb(mp2,mdd,mp2,mp2) + 3/2*H21bb(muu,mp2,mp2,mp2) + 3/2*
         H21bb(mdd,mp2,mp2,mp2) )

       + F^-4*mp2^3 * (  - 128*Lr5*Lr8 - 512*Lr5*Lr6 + 64*Lr5^2 - 512*Lr4*Lr8
          - 2048*Lr4*Lr6 + 512*Lr4*Lr5 + 1024*Lr4^2 + rM0r )

       + F^-4*mp2^3*pi16 * (  - 11/384 - 4*Lr8 - 16*Lr6 + 2*Lr5 + 8*Lr4 + 5*
         Lr3 + 20*Lr2 + 4*Lr1 + 9*Lr0 )

       + F^-4*mp2^3*pi16^2 * (  - 179/144 )

       + RatioR*F^-4*mp2^2 * ( 1/2*Hbb(muu,muu,mp2,mp2) + 5/6*Hbb(muu,mp2,mp2,
         mp2) - 1/2*Hbb(mdd,mdd,mp2,mp2) - 5/6*Hbb(mdd,mp2,mp2,mp2) - 4/3*
         H1bb(muu,mp2,mp2,mp2) + 4/3*H1bb(mdd,mp2,mp2,mp2) + 4/3*H1bb(mp2,muu,
         mp2,mp2) - 4/3*H1bb(mp2,mdd,mp2,mp2) )

       + RatioR^2*F^-4*mp2^2 * ( 1/4*Hbb(muu,muu,mp2,mp2) + 1/2*Hbb(muu,mp2,
         mp2,mp2) + 1/4*Hbb(mdd,mdd,mp2,mp2) + 1/2*Hbb(mdd,mp2,mp2,mp2) )

       + RatioR^2*F^-4*mp2^3 * (  - 128*Lr5*Lr8 - 512*Lr5*Lr7 - 512*Lr4*Lr8 - 
         2048*Lr4*Lr7 + rM2r )

       + RatioR^2*F^-4*mp2^3*pi16 * (  - 19/384 - 52*Lr8 - 16*Lr7 - 64*Lr6 + 
         24*Lr5 + 32*Lr4 + 4*Lr3 + 8*Lr2 + 4*Lr0 )

       + RatioR^2*F^-4*mp2^3*pi16^2 * (  - 37/8 )

       + ABar(muu)*F^-4*mp2^2 * ( 40*Lr8 + 96*Lr6 - 20*Lr5 - 80*Lr4 + 12*Lr3
          + 8*Lr2 + 32*Lr1 + 12*Lr0 )

       + ABar(muu)*F^-4*mp2^2*pi16 * (  - 1/8 )

       + ABar(muu)*RatioR*F^-4*mp2^2 * ( 80*Lr8 + 64*Lr7 + 96*Lr6 - 32*Lr5 - 
         80*Lr4 + 12*Lr3 + 8*Lr2 + 32*Lr1 + 12*Lr0 )

       + ABar(muu)*RatioR*F^-4*mp2^2*pi16 * (  - 1/8 )

       + ABar(muu)*RatioR^2*F^-4*mp2^2 * ( 40*Lr8 + 64*Lr7 - 12*Lr5 )

       + ABar(muu)^2*F^-4*mp2 * (  - 3/4 )

       + ABar(muu)^2*RatioR*F^-4*mp2 * (  - 1/2 )

       + ABar(muu)*ABar(mp2)*F^-4*mp2 * (  - 5/8 )

       + ABar(muu)*ABar(mp2)*RatioR*F^-4*mp2 * (  - 5/8 )

       + ABar(mdd)*F^-4*mp2^2 * ( 40*Lr8 + 96*Lr6 - 20*Lr5 - 80*Lr4 + 12*Lr3
          + 8*Lr2 + 32*Lr1 + 12*Lr0 )

       + ABar(mdd)*F^-4*mp2^2*pi16 * (  - 1/8 )

       + ABar(mdd)*RatioR*F^-4*mp2^2 * (  - 80*Lr8 - 64*Lr7 - 96*Lr6 + 32*Lr5
          + 80*Lr4 - 12*Lr3 - 8*Lr2 - 32*Lr1 - 12*Lr0 )

       + ABar(mdd)*RatioR*F^-4*mp2^2*pi16 * ( 1/8 )

       + ABar(mdd)*RatioR^2*F^-4*mp2^2 * ( 40*Lr8 + 64*Lr7 - 12*Lr5 )

       + ABar(mdd)^2*F^-4*mp2 * (  - 3/4 )

       + ABar(mdd)^2*RatioR*F^-4*mp2 * ( 1/2 )

       + ABar(mdd)*ABar(mp2)*F^-4*mp2 * (  - 5/8 )

       + ABar(mdd)*ABar(mp2)*RatioR*F^-4*mp2 * ( 5/8 )

       + ABar(mp2)*F^-4*mp2^2 * ( 4*Lr8 + 16*Lr6 - 2*Lr5 - 8*Lr4 + 22*Lr3 + 40
         *Lr2 + 88*Lr1 - 2*Lr0 )

       + ABar(mp2)*F^-4*mp2^2*pi16 * ( 43/12 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2 * ( 20*Lr8 + 80*Lr7 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2*pi16 * (  - 1/4 )

       + ABar(mp2)^2*F^-4*mp2 * (  - 19/32 )

       + ABar(mp2)^2*RatioR^2*F^-4*mp2 * (  - 5/4 );

 M6SquaredNLO =
       + F^-2*mp2^2 * ( 16*Lr8 + 64*Lr6 - 8*Lr5 - 32*Lr4 )

       + RatioR*F^-2*mp2^2 * ( 32*Lr8 + 64*Lr6 - 16*Lr5 - 32*Lr4 )

       + RatioR^2*F^-2*mp2^2 * ( 16*Lr8 - 8*Lr5 )

       + ABar(mp2)*F^-2*mp2 * ( 1/4 )

       + ABar(mp2)*RatioR*F^-2*mp2 * ( 1/4 );

 M6SquaredNNLO =
       + F^-4*mp2^2 * ( 5/8*Hbb(muu,mp2,mp2,muu) + 1/4*Hbb(mdd,mp2,mp2,muu) + 
         1/6*Hbb(mp2,mp2,mp2,muu) + 3/4*H21bb(mdd,mp2,mp2,muu) + 3/2*H21bb(mp2
         ,muu,mp2,muu) + 3/4*H21bb(mp2,mp2,mp2,muu) )

       + F^-4*mp2^3 * (  - 128*Lr5*Lr8 - 512*Lr5*Lr6 + 64*Lr5^2 - 512*Lr4*Lr8
          - 2048*Lr4*Lr6 + 512*Lr4*Lr5 + 1024*Lr4^2 + rM0r )

       + F^-4*mp2^3*pi16 * (  - 41/1536 - 4*Lr8 - 16*Lr6 + 2*Lr5 + 8*Lr4 + 5*
         Lr3 + 20*Lr2 + 4*Lr1 + 9*Lr0 )

       + F^-4*mp2^3*pi16^2 * (  - 581/576 )

       + RatioR*F^-4*mp2^2 * ( 3/4*Hbb(muu,mp2,mp2,muu) + 1/12*Hbb(mp2,mp2,mp2
         ,muu) + 3/2*H21bb(mdd,mp2,mp2,muu) + 3*H21bb(mp2,muu,mp2,muu) + 3/2*
         H21bb(mp2,mp2,mp2,muu) )

       + RatioR*F^-4*mp2^3 * (  - 384*Lr5*Lr8 - 1024*Lr5*Lr6 + 192*Lr5^2 - 
         1024*Lr4*Lr8 - 2048*Lr4*Lr6 + 1024*Lr4*Lr5 + 1024*Lr4^2 + rM3r - 4*
         rM1r + 3*rM0r )

       + RatioR*F^-4*mp2^3*pi16 * (  - 59/1536 - 4*Lr8 - 16*Lr6 + 2*Lr5 + 8*
         Lr4 + 9*Lr3 + 24*Lr2 + 12*Lr1 + 17*Lr0 )

       + RatioR*F^-4*mp2^3*pi16^2 * (  - 125/192 )

       + RatioR^2*F^-4*mp2^2 * ( 1/8*Hbb(muu,mp2,mp2,muu) - 1/4*Hbb(mdd,mp2,
         mp2,muu) - 1/12*Hbb(mp2,mp2,mp2,muu) + 3/4*H21bb(mdd,mp2,mp2,muu) + 3/
         2*H21bb(mp2,muu,mp2,muu) + 3/4*H21bb(mp2,mp2,mp2,muu) )

       + RatioR^2*F^-4*mp2^3 * (  - 384*Lr5*Lr8 - 512*Lr5*Lr6 + 192*Lr5^2 - 
         512*Lr4*Lr8 + 512*Lr4*Lr5 + rM4r + 2*rM3r - 6*rM1r + 3*rM0r )

       + RatioR^2*F^-4*mp2^3*pi16 * (  - 25/1536 - 4*Lr8 - 16*Lr7 + 6*Lr3 + 14
         *Lr2 + 12*Lr1 + 12*Lr0 )

       + RatioR^2*F^-4*mp2^3*pi16^2 * ( 157/192 )

       + RatioR^3*F^-4*mp2^3 * (  - 128*Lr5*Lr8 + 64*Lr5^2 + rM4r + rM3r - 2*
         rM1r + rM0r )

       + RatioR^3*F^-4*mp2^3*pi16 * (  - 7/1536 - 4*Lr8 - 16*Lr7 + 2*Lr3 + 10*
         Lr2 + 4*Lr1 + 4*Lr0 )

       + RatioR^3*F^-4*mp2^3*pi16^2 * ( 265/576 )

       + ABar(muu)*F^-4*mp2^2 * ( 32*Lr8 + 64*Lr6 - 16*Lr5 - 32*Lr4 + 20*Lr3
          + 28*Lr2 + 40*Lr1 + 8*Lr0 )

       + ABar(muu)*F^-4*mp2^2*pi16 * ( 31/12 )

       + ABar(muu)*RatioR*F^-4*mp2^2 * ( 64*Lr8 + 128*Lr6 - 32*Lr5 - 64*Lr4 + 
         40*Lr3 + 56*Lr2 + 80*Lr1 + 16*Lr0 )

       + ABar(muu)*RatioR*F^-4*mp2^2*pi16 * ( 14/3 )

       + ABar(muu)*RatioR^2*F^-4*mp2^2 * ( 32*Lr8 + 64*Lr6 - 16*Lr5 - 32*Lr4
          + 20*Lr3 + 28*Lr2 + 40*Lr1 + 8*Lr0 )

       + ABar(muu)*RatioR^2*F^-4*mp2^2*pi16 * ( 25/12 )

       + ABar(muu)^2*F^-4*mp2 * ( 3/16 )

       + ABar(muu)^2*RatioR*F^-4*mp2 * ( 7/16 )

       + ABar(muu)*ABar(mp2)*F^-4*mp2 * (  - 3/8 )

       + ABar(muu)*ABar(mp2)*RatioR*F^-4*mp2 * (  - 1/4 )

       + ABar(muu)*ABar(mp2)*RatioR^2*F^-4*mp2 * ( 1/8 )

       + ABar(mdd)*F^-4*mp2^2 * ( 32*Lr6 - 32*Lr4 + 8*Lr2 + 32*Lr1 )

       + ABar(mdd)*F^-4*mp2^2*pi16 * (  - 1/8 )

       + ABar(mdd)*RatioR^2*F^-4*mp2^2 * (  - 32*Lr6 + 32*Lr4 - 8*Lr2 - 32*Lr1
          )

       + ABar(mdd)*RatioR^2*F^-4*mp2^2*pi16 * ( 1/8 )

       + ABar(mdd)^2*F^-4*mp2 * (  - 1/8 )

       + ABar(mdd)^2*RatioR*F^-4*mp2 * (  - 1/8 )

       + ABar(mdd)*ABar(mp2)*F^-4*mp2 * ( 1/8 )

       + ABar(mdd)*ABar(mp2)*RatioR^2*F^-4*mp2 * (  - 1/8 )

       + ABar(mp2)*F^-4*mp2^2 * ( 52*Lr8 + 112*Lr6 - 26*Lr5 - 104*Lr4 + 26*Lr3
          + 20*Lr2 + 80*Lr1 + 14*Lr0 )

       + ABar(mp2)*F^-4*mp2^2*pi16 * ( 19/16 )

       + ABar(mp2)*RatioR*F^-4*mp2^2 * ( 68*Lr8 + 32*Lr7 + 112*Lr6 - 30*Lr5 - 
         104*Lr4 + 26*Lr3 + 20*Lr2 + 80*Lr1 + 14*Lr0 )

       + ABar(mp2)*RatioR*F^-4*mp2^2*pi16 * ( 15/16 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2 * ( 20*Lr8 + 48*Lr7 - 4*Lr5 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2*pi16 * (  - 1/4 )

       + ABar(mp2)*RatioR^3*F^-4*mp2^2 * ( 4*Lr8 + 16*Lr7 )

       + ABar(mp2)^2*F^-4*mp2 * (  - 89/32 )

       + ABar(mp2)^2*RatioR*F^-4*mp2 * (  - 105/32 )

       + ABar(mp2)^2*RatioR^2*F^-4*mp2 * (  - 1/2 );

 M8SquaredNLO =
       + F^-2*mp2^2 * ( 16*Lr8 + 64*Lr6 - 8*Lr5 - 32*Lr4 )

       + RatioR*F^-2*mp2^2 * (  - 32*Lr8 - 64*Lr6 + 16*Lr5 + 32*Lr4 )

       + RatioR^2*F^-2*mp2^2 * ( 16*Lr8 - 8*Lr5 )

       + ABar(mp2)*F^-2*mp2 * ( 1/4 )

       + ABar(mp2)*RatioR*F^-2*mp2 * (  - 1/4 );

 M8SquaredNNLO =
       + F^-4*mp2^2 * ( 1/4*Hbb(muu,mp2,mp2,mdd) + 5/8*Hbb(mdd,mp2,mp2,mdd) + 
         1/6*Hbb(mp2,mp2,mp2,mdd) + 3/4*H21bb(muu,mp2,mp2,mdd) + 3/2*H21bb(mp2
         ,mdd,mp2,mdd) + 3/4*H21bb(mp2,mp2,mp2,mdd) )

       + F^-4*mp2^3 * (  - 128*Lr5*Lr8 - 512*Lr5*Lr6 + 64*Lr5^2 - 512*Lr4*Lr8
          - 2048*Lr4*Lr6 + 512*Lr4*Lr5 + 1024*Lr4^2 + rM0r )

       + F^-4*mp2^3*pi16 * (  - 41/1536 - 4*Lr8 - 16*Lr6 + 2*Lr5 + 8*Lr4 + 5*
         Lr3 + 20*Lr2 + 4*Lr1 + 9*Lr0 )

       + F^-4*mp2^3*pi16^2 * (  - 581/576 )

       + RatioR*F^-4*mp2^2 * (  - 3/4*Hbb(mdd,mp2,mp2,mdd) - 1/12*Hbb(mp2,mp2,
         mp2,mdd) - 3/2*H21bb(muu,mp2,mp2,mdd) - 3*H21bb(mp2,mdd,mp2,mdd) - 3/
         2*H21bb(mp2,mp2,mp2,mdd) )

       + RatioR*F^-4*mp2^3 * ( 384*Lr5*Lr8 + 1024*Lr5*Lr6 - 192*Lr5^2 + 1024*
         Lr4*Lr8 + 2048*Lr4*Lr6 - 1024*Lr4*Lr5 - 1024*Lr4^2 - rM3r + 4*rM1r - 
         3*rM0r )

       + RatioR*F^-4*mp2^3*pi16 * ( 59/1536 + 4*Lr8 + 16*Lr6 - 2*Lr5 - 8*Lr4
          - 9*Lr3 - 24*Lr2 - 12*Lr1 - 17*Lr0 )

       + RatioR*F^-4*mp2^3*pi16^2 * ( 125/192 )

       + RatioR^2*F^-4*mp2^2 * (  - 1/4*Hbb(muu,mp2,mp2,mdd) + 1/8*Hbb(mdd,mp2
         ,mp2,mdd) - 1/12*Hbb(mp2,mp2,mp2,mdd) + 3/4*H21bb(muu,mp2,mp2,mdd) + 
         3/2*H21bb(mp2,mdd,mp2,mdd) + 3/4*H21bb(mp2,mp2,mp2,mdd) )

       + RatioR^2*F^-4*mp2^3 * (  - 384*Lr5*Lr8 - 512*Lr5*Lr6 + 192*Lr5^2 - 
         512*Lr4*Lr8 + 512*Lr4*Lr5 + rM4r + 2*rM3r - 6*rM1r + 3*rM0r )

       + RatioR^2*F^-4*mp2^3*pi16 * (  - 25/1536 - 4*Lr8 - 16*Lr7 + 6*Lr3 + 14
         *Lr2 + 12*Lr1 + 12*Lr0 )

       + RatioR^2*F^-4*mp2^3*pi16^2 * ( 157/192 )

       + RatioR^3*F^-4*mp2^3 * ( 128*Lr5*Lr8 - 64*Lr5^2 - rM4r - rM3r + 2*rM1r
          - rM0r )

       + RatioR^3*F^-4*mp2^3*pi16 * ( 7/1536 + 4*Lr8 + 16*Lr7 - 2*Lr3 - 10*Lr2
          - 4*Lr1 - 4*Lr0 )

       + RatioR^3*F^-4*mp2^3*pi16^2 * (  - 265/576 )

       + ABar(muu)*F^-4*mp2^2 * ( 32*Lr6 - 32*Lr4 + 8*Lr2 + 32*Lr1 )

       + ABar(muu)*F^-4*mp2^2*pi16 * (  - 1/8 )

       + ABar(muu)*RatioR^2*F^-4*mp2^2 * (  - 32*Lr6 + 32*Lr4 - 8*Lr2 - 32*Lr1
          )

       + ABar(muu)*RatioR^2*F^-4*mp2^2*pi16 * ( 1/8 )

       + ABar(muu)^2*F^-4*mp2 * (  - 1/8 )

       + ABar(muu)^2*RatioR*F^-4*mp2 * ( 1/8 )

       + ABar(muu)*ABar(mp2)*F^-4*mp2 * ( 1/8 )

       + ABar(muu)*ABar(mp2)*RatioR^2*F^-4*mp2 * (  - 1/8 )

       + ABar(mdd)*F^-4*mp2^2 * ( 32*Lr8 + 64*Lr6 - 16*Lr5 - 32*Lr4 + 20*Lr3
          + 28*Lr2 + 40*Lr1 + 8*Lr0 )

       + ABar(mdd)*F^-4*mp2^2*pi16 * ( 31/12 )

       + ABar(mdd)*RatioR*F^-4*mp2^2 * (  - 64*Lr8 - 128*Lr6 + 32*Lr5 + 64*Lr4
          - 40*Lr3 - 56*Lr2 - 80*Lr1 - 16*Lr0 )

       + ABar(mdd)*RatioR*F^-4*mp2^2*pi16 * (  - 14/3 )

       + ABar(mdd)*RatioR^2*F^-4*mp2^2 * ( 32*Lr8 + 64*Lr6 - 16*Lr5 - 32*Lr4
          + 20*Lr3 + 28*Lr2 + 40*Lr1 + 8*Lr0 )

       + ABar(mdd)*RatioR^2*F^-4*mp2^2*pi16 * ( 25/12 )

       + ABar(mdd)^2*F^-4*mp2 * ( 3/16 )

       + ABar(mdd)^2*RatioR*F^-4*mp2 * (  - 7/16 )

       + ABar(mdd)*ABar(mp2)*F^-4*mp2 * (  - 3/8 )

       + ABar(mdd)*ABar(mp2)*RatioR*F^-4*mp2 * ( 1/4 )

       + ABar(mdd)*ABar(mp2)*RatioR^2*F^-4*mp2 * ( 1/8 )

       + ABar(mp2)*F^-4*mp2^2 * ( 52*Lr8 + 112*Lr6 - 26*Lr5 - 104*Lr4 + 26*Lr3
          + 20*Lr2 + 80*Lr1 + 14*Lr0 )

       + ABar(mp2)*F^-4*mp2^2*pi16 * ( 19/16 )

       + ABar(mp2)*RatioR*F^-4*mp2^2 * (  - 68*Lr8 - 32*Lr7 - 112*Lr6 + 30*Lr5
          + 104*Lr4 - 26*Lr3 - 20*Lr2 - 80*Lr1 - 14*Lr0 )

       + ABar(mp2)*RatioR*F^-4*mp2^2*pi16 * (  - 15/16 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2 * ( 20*Lr8 + 48*Lr7 - 4*Lr5 )

       + ABar(mp2)*RatioR^2*F^-4*mp2^2*pi16 * (  - 1/4 )

       + ABar(mp2)*RatioR^3*F^-4*mp2^2 * (  - 4*Lr8 - 16*Lr7 )

       + ABar(mp2)^2*F^-4*mp2 * (  - 89/32 )

       + ABar(mp2)^2*RatioR*F^-4*mp2 * ( 105/32 )

       + ABar(mp2)^2*RatioR^2*F^-4*mp2 * (  - 1/2 );

***** Decay constants ****** 

F1NLO =
       + F^-1*mp2 * ( 4*Lr5 + 16*Lr4 )

       + ABar(muu)*F^-1 * ( 1/4 )

       + ABar(mdd)*F^-1 * ( 1/4 )

       + ABar(mp2)*F^-1 * ( 1/2 );

F1NNLO =
       + F^-3*mp2 * (  - 1/8*Hbb(muu,muu,mp2,mp2) - 1/8*Hbb(muu,mdd,mp2,mp2)
          - 1/8*Hbb(muu,mp2,mp2,mp2) - 1/8*Hbb(mdd,mdd,mp2,mp2) - 1/8*Hbb(mdd,
         mp2,mp2,mp2) )

       + F^-3*mp2^2 * ( rF0r - 8*Lr5^2 - 64*Lr4*Lr5 - 128*Lr4^2 + 1/8*Hdd(muu,
         muu,mp2,mp2) + 1/8*Hdd(muu,mdd,mp2,mp2) + 1/12*Hdd(muu,mp2,mp2,mp2)
          + 1/8*Hdd(mdd,mdd,mp2,mp2) + 1/12*Hdd(mdd,mp2,mp2,mp2) + 1/6*H1dd(
         muu,mp2,mp2,mp2) + 1/6*H1dd(mdd,mp2,mp2,mp2) - 1/6*H1dd(mp2,muu,mp2,
         mp2) - 1/6*H1dd(mp2,mdd,mp2,mp2) + 3/8*H21dd(muu,muu,mp2,mp2) + 3/8*
         H21dd(mdd,mdd,mp2,mp2) + 3/8*H21dd(mp2,muu,mdd,mp2) + 3/8*H21dd(mp2,
         muu,mp2,mp2) + 3/8*H21dd(mp2,mdd,mp2,mp2) )

       + F^-3*mp2^2*pi16 * ( 5/512 - 16*Lr8 - 64*Lr6 + 8*Lr5 + 32*Lr4 - 5/2*
         Lr3 - 10*Lr2 - 2*Lr1 - 9/2*Lr0 )

       + F^-3*mp2^2*pi16^2 * ( 341/768 )

       + RatioR*F^-3*mp2 * (  - 1/8*Hbb(muu,muu,mp2,mp2) + 1/8*Hbb(mdd,mdd,mp2
         ,mp2) )

       + RatioR*F^-3*mp2^2 * ( 1/8*Hdd(muu,muu,mp2,mp2) - 1/8*Hdd(mdd,mdd,mp2,
         mp2) )

       + RatioR^2*F^-3*mp2^2 * ( rF1r )

       + RatioR^2*F^-3*mp2^2*pi16 * ( 1/384 - 12*Lr8 - 16*Lr7 + 4*Lr5 - Lr3 - 
         4*Lr2 - 2*Lr0 )

       + RatioR^2*F^-3*mp2^2*pi16^2 * ( 7/32 )

       + ABar(muu)*F^-3*mp2 * ( 4*Lr8 + 16*Lr6 - Lr5 - 4*Lr4 - 5*Lr3 - 4*Lr2
          - 16*Lr1 - 2*Lr0 )

       + ABar(muu)*F^-3*mp2*pi16 * (  - 7/16 )

       + ABar(muu)*RatioR*F^-3*mp2 * ( 4*Lr8 - 2*Lr5 + 8*Lr4 - 5*Lr3 - 4*Lr2
          - 16*Lr1 - 2*Lr0 )

       + ABar(muu)*RatioR*F^-3*mp2*pi16 * (  - 1/16 )

       + ABar(muu)^2*F^-3 * ( 3/32 + 1/8*RbarP )

       + ABar(muu)*ABar(mdd)*F^-3 * ( 1/16 )

       + ABar(muu)*ABar(mp2)*F^-3 * ( 5/16 )

       + ABar(muu)*ABar(mp2)*RatioR*F^-3 * ( 1/8 )

       + ABar(mdd)*F^-3*mp2 * ( 4*Lr8 + 16*Lr6 - Lr5 - 4*Lr4 - 5*Lr3 - 4*Lr2
          - 16*Lr1 - 2*Lr0 )

       + ABar(mdd)*F^-3*mp2*pi16 * (  - 7/16 )

       + ABar(mdd)*RatioR*F^-3*mp2 * (  - 4*Lr8 + 2*Lr5 - 8*Lr4 + 5*Lr3 + 4*
         Lr2 + 16*Lr1 + 2*Lr0 )

       + ABar(mdd)*RatioR*F^-3*mp2*pi16 * ( 1/16 )

       + ABar(mdd)^2*F^-3 * ( 3/32 - 1/8*RbarM )

       + ABar(mdd)*ABar(mp2)*F^-3 * ( 5/16 )

       + ABar(mdd)*ABar(mp2)*RatioR*F^-3 * (  - 1/8 )

       + ABar(mp2)*F^-3*mp2 * ( 8*Lr8 + 32*Lr6 - Lr5 - 4*Lr4 - 13*Lr3 - 20*Lr2
          - 44*Lr1 - 7*Lr0 )

       + ABar(mp2)*F^-3*mp2*pi16 * (  - 13/12 )

       + ABar(mp2)*RatioR^2*F^-3*mp2 * ( 4*Lr8 + 16*Lr7 )

       + ABar(mp2)^2*F^-3 * ( 1/8 );

F3NLO =
       + F^-1*mp2 * ( 4*Lr5 + 16*Lr4 )

       + ABar(mp2)*F^-1 * ( 1 );

F3NNLO =
       + F^-3*mp2 * (  - 1/4*Hbb(muu,mp2,mp2,mp2) - 1/4*Hbb(mdd,mp2,mp2,mp2) )

       + F^-3*mp2^2 * ( rF0r - 8*Lr5^2 - 64*Lr4*Lr5 - 128*Lr4^2 + 1/8*Hdd(muu,
         muu,mp2,mp2) + 1/6*Hdd(muu,mp2,mp2,mp2) + 1/8*Hdd(mdd,mdd,mp2,mp2) + 
         1/6*Hdd(mdd,mp2,mp2,mp2) - 2/3*H1dd(muu,mp2,mp2,mp2) - 2/3*H1dd(mdd,
         mp2,mp2,mp2) + 2/3*H1dd(mp2,muu,mp2,mp2) + 2/3*H1dd(mp2,mdd,mp2,mp2)
          + 3/4*H21dd(muu,mp2,mp2,mp2) + 3/4*H21dd(mdd,mp2,mp2,mp2) )

       + F^-3*mp2^2*pi16 * ( 1/128 - 16*Lr8 - 64*Lr6 + 8*Lr5 + 32*Lr4 - 5/2*
         Lr3 - 10*Lr2 - 2*Lr1 - 9/2*Lr0 )

       + F^-3*mp2^2*pi16^2 * ( 11/48 )

       + RatioR*F^-3*mp2 * (  - 1/4*Hbb(muu,mp2,mp2,mp2) + 1/4*Hbb(mdd,mp2,mp2
         ,mp2) )

       + RatioR*F^-3*mp2^2 * ( 1/4*Hdd(muu,muu,mp2,mp2) + 5/12*Hdd(muu,mp2,mp2
         ,mp2) - 1/4*Hdd(mdd,mdd,mp2,mp2) - 5/12*Hdd(mdd,mp2,mp2,mp2) - 2/3*
         H1dd(muu,mp2,mp2,mp2) + 2/3*H1dd(mdd,mp2,mp2,mp2) + 2/3*H1dd(mp2,muu,
         mp2,mp2) - 2/3*H1dd(mp2,mdd,mp2,mp2) )

       + RatioR^2*F^-3*mp2^2 * ( rF2r + 1/8*Hdd(muu,muu,mp2,mp2) + 1/4*Hdd(muu
         ,mp2,mp2,mp2) + 1/8*Hdd(mdd,mdd,mp2,mp2) + 1/4*Hdd(mdd,mp2,mp2,mp2) )

       + RatioR^2*F^-3*mp2^2*pi16 * ( 1/384 - 2*Lr3 - 4*Lr2 - 2*Lr0 )

       + RatioR^2*F^-3*mp2^2*pi16^2 * ( 3/16 )

       + ABar(muu)*F^-3*mp2 * ( 2*Lr5 + 8*Lr4 - 6*Lr3 - 4*Lr2 - 16*Lr1 - 6*Lr0
          )

       + ABar(muu)*RatioR*F^-3*mp2 * ( 2*Lr5 + 8*Lr4 - 6*Lr3 - 4*Lr2 - 16*Lr1
          - 6*Lr0 )

       + ABar(muu)^2*F^-3 * ( 1/8 )

       + ABar(mdd)*F^-3*mp2 * ( 2*Lr5 + 8*Lr4 - 6*Lr3 - 4*Lr2 - 16*Lr1 - 6*Lr0
          )

       + ABar(mdd)*RatioR*F^-3*mp2 * (  - 2*Lr5 - 8*Lr4 + 6*Lr3 + 4*Lr2 + 16*
         Lr1 + 6*Lr0 )

       + ABar(mdd)^2*F^-3 * ( 1/8 )

       + ABar(mp2)*F^-3*mp2 * ( 16*Lr8 + 64*Lr6 - 7*Lr5 - 28*Lr4 - 11*Lr3 - 20
         *Lr2 - 44*Lr1 + Lr0 )

       + ABar(mp2)*F^-3*mp2*pi16 * (  - 73/32 )

       + ABar(mp2)^2*F^-3 * ( 5/8 );

F6NLO =
       + F^-1*mp2 * ( 4*Lr5 + 16*Lr4 )

       + RatioR*F^-1*mp2 * ( 4*Lr5 )

       + ABar(muu)*F^-1 * ( 1/2 )

       + ABar(mp2)*F^-1 * ( 1/2 );

F6NNLO =
       + F^-3*mp2 * (  - 1/4*Hbb(muu,mp2,mp2,muu) - 1/8*Hbb(mdd,mp2,mp2,muu)
          - 1/8*Hbb(mp2,mp2,mp2,muu) )

       + F^-3*mp2^2 * ( rF0r - 8*Lr5^2 - 64*Lr4*Lr5 - 128*Lr4^2 + 5/16*Hdd(muu
         ,mp2,mp2,muu) + 1/8*Hdd(mdd,mp2,mp2,muu) + 1/12*Hdd(mp2,mp2,mp2,muu)
          + 3/8*H21dd(mdd,mp2,mp2,muu) + 3/4*H21dd(mp2,muu,mp2,muu) + 3/8*
         H21dd(mp2,mp2,mp2,muu) )

       + F^-3*mp2^2*pi16 * ( 1/128 - 16*Lr8 - 64*Lr6 + 8*Lr5 + 32*Lr4 - 5/2*
         Lr3 - 10*Lr2 - 2*Lr1 - 9/2*Lr0 )

       + F^-3*mp2^2*pi16^2 * ( 109/384 )

       + RatioR*F^-3*mp2 * ( 1/8*Hbb(mdd,mp2,mp2,muu) )

       + RatioR*F^-3*mp2^2 * ( rF3r - 16*Lr5^2 - 64*Lr4*Lr5 + 3/8*Hdd(muu,mp2,
         mp2,muu) + 1/24*Hdd(mp2,mp2,mp2,muu) + 3/4*H21dd(mdd,mp2,mp2,muu) + 3/
         2*H21dd(mp2,muu,mp2,muu) + 3/4*H21dd(mp2,mp2,mp2,muu) )

       + RatioR*F^-3*mp2^2*pi16 * (  - 1/768 - 16*Lr8 - 32*Lr6 + 8*Lr5 + 16*
         Lr4 - 2*Lr3 - 2*Lr2 - 4*Lr1 - 4*Lr0 )

       + RatioR*F^-3*mp2^2*pi16^2 * (  - 17/192 )

       + RatioR^2*F^-3*mp2^2 * ( rF4r - 8*Lr5^2 + 1/16*Hdd(muu,mp2,mp2,muu) - 
         1/8*Hdd(mdd,mp2,mp2,muu) - 1/24*Hdd(mp2,mp2,mp2,muu) + 3/8*H21dd(mdd,
         mp2,mp2,muu) + 3/4*H21dd(mp2,muu,mp2,muu) + 3/8*H21dd(mp2,mp2,mp2,muu
         ) )

       + RatioR^2*F^-3*mp2^2*pi16 * ( 1/1536 - 8*Lr8 + 4*Lr5 - Lr3 - 5*Lr2 - 2
         *Lr1 - 2*Lr0 )

       + RatioR^2*F^-3*mp2^2*pi16^2 * ( 31/384 )

       + ABar(muu)*F^-3*mp2 * ( 8*Lr8 + 32*Lr6 - 2*Lr5 - 16*Lr4 - 10*Lr3 - 14*
         Lr2 - 20*Lr1 - 4*Lr0 )

       + ABar(muu)*F^-3*mp2*pi16 * (  - 23/16 )

       + ABar(muu)*RatioR*F^-3*mp2 * ( 8*Lr8 - 2*Lr5 + 8*Lr4 - 10*Lr3 - 14*Lr2
          - 20*Lr1 - 4*Lr0 )

       + ABar(muu)*RatioR*F^-3*mp2*pi16 * (  - 19/16 )

       + ABar(muu)^2*F^-3 * (  - 1/4 + 1/8*RbarP )

       + ABar(muu)*ABar(mp2)*F^-3 * ( 1/8 )

       + ABar(mdd)*F^-3*mp2 * ( 8*Lr4 - 4*Lr2 - 16*Lr1 )

       + ABar(mdd)*RatioR*F^-3*mp2 * (  - 8*Lr4 + 4*Lr2 + 16*Lr1 )

       + ABar(mdd)^2*F^-3 * ( 1/16 )

       + ABar(mp2)*F^-3*mp2 * ( 8*Lr8 + 32*Lr6 - Lr5 - 4*Lr4 - 13*Lr3 - 10*Lr2
          - 40*Lr1 - 7*Lr0 )

       + ABar(mp2)*F^-3*mp2*pi16 * (  - 7/8 )

       + ABar(mp2)*RatioR*F^-3*mp2 * ( 3*Lr5 )

       + ABar(mp2)*RatioR*F^-3*mp2*pi16 * (  - 1/8 )

       + ABar(mp2)^2*F^-3 * ( 13/16 )

       + ABar(mp2)^2*RatioR*F^-3 * (  - 1/8 );

F8NLO =
       + F^-1*mp2 * ( 4*Lr5 + 16*Lr4 )

       + RatioR*F^-1*mp2 * (  - 4*Lr5 )

       + ABar(mdd)*F^-1 * ( 1/2 )

       + ABar(mp2)*F^-1 * ( 1/2 );

F8NNLO =
       + F^-3*mp2 * (  - 1/8*Hbb(muu,mp2,mp2,mdd) - 1/4*Hbb(mdd,mp2,mp2,mdd)
          - 1/8*Hbb(mp2,mp2,mp2,mdd) )

       + F^-3*mp2^2 * ( rF0r - 8*Lr5^2 - 64*Lr4*Lr5 - 128*Lr4^2 + 1/8*Hdd(muu,
         mp2,mp2,mdd) + 5/16*Hdd(mdd,mp2,mp2,mdd) + 1/12*Hdd(mp2,mp2,mp2,mdd)
          + 3/8*H21dd(muu,mp2,mp2,mdd) + 3/4*H21dd(mp2,mdd,mp2,mdd) + 3/8*
         H21dd(mp2,mp2,mp2,mdd) )

       + F^-3*mp2^2*pi16 * ( 1/128 - 16*Lr8 - 64*Lr6 + 8*Lr5 + 32*Lr4 - 5/2*
         Lr3 - 10*Lr2 - 2*Lr1 - 9/2*Lr0 )

       + F^-3*mp2^2*pi16^2 * ( 109/384 )

       + RatioR*F^-3*mp2 * (  - 1/8*Hbb(muu,mp2,mp2,mdd) )

       + RatioR*F^-3*mp2^2 * (  - rF3r + 16*Lr5^2 + 64*Lr4*Lr5 - 3/8*Hdd(mdd,
         mp2,mp2,mdd) - 1/24*Hdd(mp2,mp2,mp2,mdd) - 3/4*H21dd(muu,mp2,mp2,mdd)
          - 3/2*H21dd(mp2,mdd,mp2,mdd) - 3/4*H21dd(mp2,mp2,mp2,mdd) )

       + RatioR*F^-3*mp2^2*pi16 * ( 1/768 + 16*Lr8 + 32*Lr6 - 8*Lr5 - 16*Lr4
          + 2*Lr3 + 2*Lr2 + 4*Lr1 + 4*Lr0 )

       + RatioR*F^-3*mp2^2*pi16^2 * ( 17/192 )

       + RatioR^2*F^-3*mp2^2 * ( rF4r - 8*Lr5^2 - 1/8*Hdd(muu,mp2,mp2,mdd) + 1/
         16*Hdd(mdd,mp2,mp2,mdd) - 1/24*Hdd(mp2,mp2,mp2,mdd) + 3/8*H21dd(muu,
         mp2,mp2,mdd) + 3/4*H21dd(mp2,mdd,mp2,mdd) + 3/8*H21dd(mp2,mp2,mp2,mdd
         ) )

       + RatioR^2*F^-3*mp2^2*pi16 * ( 1/1536 - 8*Lr8 + 4*Lr5 - Lr3 - 5*Lr2 - 2
         *Lr1 - 2*Lr0 )

       + RatioR^2*F^-3*mp2^2*pi16^2 * ( 31/384 )

       + ABar(muu)*F^-3*mp2 * ( 8*Lr4 - 4*Lr2 - 16*Lr1 )

       + ABar(muu)*RatioR*F^-3*mp2 * ( 8*Lr4 - 4*Lr2 - 16*Lr1 )

       + ABar(muu)^2*F^-3 * ( 1/16 )

       + ABar(mdd)*F^-3*mp2 * ( 8*Lr8 + 32*Lr6 - 2*Lr5 - 16*Lr4 - 10*Lr3 - 14*
         Lr2 - 20*Lr1 - 4*Lr0 )

       + ABar(mdd)*F^-3*mp2*pi16 * (  - 23/16 )

       + ABar(mdd)*RatioR*F^-3*mp2 * (  - 8*Lr8 + 2*Lr5 - 8*Lr4 + 10*Lr3 + 14*
         Lr2 + 20*Lr1 + 4*Lr0 )

       + ABar(mdd)*RatioR*F^-3*mp2*pi16 * ( 19/16 )

       + ABar(mdd)^2*F^-3 * (  - 1/4 - 1/8*RbarM )

       + ABar(mdd)*ABar(mp2)*F^-3 * ( 1/8 )

       + ABar(mp2)*F^-3*mp2 * ( 8*Lr8 + 32*Lr6 - Lr5 - 4*Lr4 - 13*Lr3 - 10*Lr2
          - 40*Lr1 - 7*Lr0 )

       + ABar(mp2)*F^-3*mp2*pi16 * (  - 7/8 )

       + ABar(mp2)*RatioR*F^-3*mp2 * (  - 3*Lr5 )

       + ABar(mp2)*RatioR*F^-3*mp2*pi16 * ( 1/8 )

       + ABar(mp2)^2*F^-3 * ( 13/16 )

       + ABar(mp2)^2*RatioR*F^-3 * ( 1/8 );

***** Condensates ****** 

 uuCondensateNLO =
       + B0*mp2 * (  - 8*Hr2 - 16*Lr8 - 128*Lr6 )

       + RatioR*B0*mp2 * (  - 8*Hr2 - 16*Lr8 )

       + ABar(muu)*B0 * (  - 2 )

       + ABar(mp2)*B0 * (  - 5/2 )


 uuCondensateNNLO =
       + F^-2*B0*mp2^2 * (  - 2*rV0r )

       + F^-2*B0*mp2^2*pi16 * ( 72*Lr8 + 288*Lr6 - 36*Lr5 - 144*Lr4 )

       + RatioR*F^-2*B0*mp2^2 * (  - rV1r )

       + RatioR*F^-2*B0*mp2^2*pi16 * ( 64*Lr8 + 128*Lr6 - 32*Lr5 - 64*Lr4 )

       + RatioR^2*F^-2*B0*mp2^2 * (  - 1/2*rV1r )

       + RatioR^2*F^-2*B0*mp2^2*pi16 * ( 40*Lr8 + 32*Lr7 - 16*Lr5 )

       + ABar(muu)*F^-2*B0*mp2 * (  - 96*Lr8 - 320*Lr6 + 48*Lr5 + 160*Lr4 )

       + ABar(muu)*F^-2*B0*mp2*pi16 * ( 1/4 )

       + ABar(muu)*RatioR*F^-2*B0*mp2 * (  - 96*Lr8 - 64*Lr6 + 48*Lr5 + 32*Lr4
          )

       + ABar(muu)*RatioR*F^-2*B0*mp2*pi16 * ( 1/4 )

       + ABar(muu)*ABar(mp2)*F^-2*B0 * (  - 5/4 )

       + ABar(muu)*ABar(mp2)*RatioR*F^-2*B0 * (  - 1/4 )

       + ABar(mdd)*F^-2*B0*mp2 * (  - 64*Lr6 + 32*Lr4 )

       + ABar(mdd)*F^-2*B0*mp2*pi16 * ( 1/4 )

       + ABar(mdd)*RatioR*F^-2*B0*mp2 * ( 64*Lr6 - 32*Lr4 )

       + ABar(mdd)*RatioR*F^-2*B0*mp2*pi16 * (  - 1/4 )

       + ABar(mdd)*ABar(mp2)*F^-2*B0 * (  - 1/4 )

       + ABar(mdd)*ABar(mp2)*RatioR*F^-2*B0 * ( 1/4 )

       + ABar(mp2)*F^-2*B0*mp2 * (  - 120*Lr8 - 480*Lr6 + 60*Lr5 + 240*Lr4 )

       + ABar(mp2)*F^-2*B0*mp2*pi16 * ( 5/8 )

       + ABar(mp2)*RatioR*F^-2*B0*mp2 * (  - 16*Lr8 - 64*Lr7 )

       + ABar(mp2)*RatioR*F^-2*B0*mp2*pi16 * ( 1/2 )

       + ABar(mp2)*RatioR^2*F^-2*B0*mp2 * (  - 8*Lr8 - 32*Lr7 )

       + ABar(mp2)^2*F^-2*B0 * (  - 3/16 );

 ddCondensateNLO =
       + B0*mp2 * (  - 8*Hr2 - 16*Lr8 - 128*Lr6 )

       + RatioR*B0*mp2 * ( 8*Hr2 + 16*Lr8 )

       + ABar(mdd)*B0 * (  - 2 )

       + ABar(mp2)*B0 * (  - 5/2 );


 ddCondensateNNLO=
       + F^-2*B0*mp2^2 * (  - 2*rV0r )

       + F^-2*B0*mp2^2*pi16 * ( 72*Lr8 + 288*Lr6 - 36*Lr5 - 144*Lr4 )

       + RatioR*F^-2*B0*mp2^2 * ( rV1r )

       + RatioR*F^-2*B0*mp2^2*pi16 * (  - 64*Lr8 - 128*Lr6 + 32*Lr5 + 64*Lr4 )

       + RatioR^2*F^-2*B0*mp2^2 * (  - 1/2*rV1r )

       + RatioR^2*F^-2*B0*mp2^2*pi16 * ( 40*Lr8 + 32*Lr7 - 16*Lr5 )

       + ABar(muu)*F^-2*B0*mp2 * (  - 64*Lr6 + 32*Lr4 )

       + ABar(muu)*F^-2*B0*mp2*pi16 * ( 1/4 )

       + ABar(muu)*RatioR*F^-2*B0*mp2 * (  - 64*Lr6 + 32*Lr4 )

       + ABar(muu)*RatioR*F^-2*B0*mp2*pi16 * ( 1/4 )

       + ABar(muu)*ABar(mp2)*F^-2*B0 * (  - 1/4 )

       + ABar(muu)*ABar(mp2)*RatioR*F^-2*B0 * (  - 1/4 )

       + ABar(mdd)*F^-2*B0*mp2 * (  - 96*Lr8 - 320*Lr6 + 48*Lr5 + 160*Lr4 )

       + ABar(mdd)*F^-2*B0*mp2*pi16 * ( 1/4 )

       + ABar(mdd)*RatioR*F^-2*B0*mp2 * ( 96*Lr8 + 64*Lr6 - 48*Lr5 - 32*Lr4 )

       + ABar(mdd)*RatioR*F^-2*B0*mp2*pi16 * (  - 1/4 )

       + ABar(mdd)*ABar(mp2)*F^-2*B0 * (  - 5/4 )

       + ABar(mdd)*ABar(mp2)*RatioR*F^-2*B0 * ( 1/4 )

       + ABar(mp2)*F^-2*B0*mp2 * (  - 120*Lr8 - 480*Lr6 + 60*Lr5 + 240*Lr4 )

       + ABar(mp2)*F^-2*B0*mp2*pi16 * ( 5/8 )

       + ABar(mp2)*RatioR*F^-2*B0*mp2 * ( 16*Lr8 + 64*Lr7 )

       + ABar(mp2)*RatioR*F^-2*B0*mp2*pi16 * (  - 1/2 )

       + ABar(mp2)*RatioR^2*F^-2*B0*mp2 * (  - 8*Lr8 - 32*Lr7 )

       + ABar(mp2)^2*F^-2*B0 * (  - 3/16 );
